Efficient Generation of Structured Objects with Constrained Adversarial Networks

Generative Adversarial Networks (GANs) struggle to generate structured objects like molecules and game maps. The issue is that structured objects must satisfy hard requirements (e.g., molecules must be chemically valid) that are difficult to acquire from examples alone. As a remedy, we propose Constrained Adversarial Networks (CANs), an extension of GANs in which the constraints are embedded into the model during training. This is achieved by penalizing the generator proportionally to the mass it allocates to invalid structures. In contrast to other generative models, CANs support efficient inference of valid structures (with high probability) and allows to turn on and off the learned constraints at inference time. CANs handle arbitrary logical constraints and leverage knowledge compilation techniques to efficiently evaluate the disagreement between the model and the constraints. Our setup is further extended to hybrid logical-neural constraints for capturing very complex constraints, like graph reachability. An extensive empirical analysis shows that CANs efficiently generate valid structures that are both high-quality and novel.

==> figures/plot-sl-vs-fl.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import axes3d


N_TICKS = 50


def _pr_xor_cnf(p, q):
    """Return the PR of p XOR q, CNF variant."""
    # CNF: (a or b) and (not a or not b)
    return np.minimum(np.maximum(0, p + q - 1) + np.maximum(0, (1 - p) + (1 - q) - 1), 1)


def _pr_xor_dnf(p, q):
    """Return the PR of p XOR q, DNF variant."""
    # DNF: (a and not b) or (not a and b)
    return np.maximum(0, np.minimum(p + (1 - q), 1) + np.minimum((1 - p) + q, 1) - 1)


def _sl_xor(p, q):
    """Return the PR of p XOR q."""
    return -np.log(p * (1 - q) + (1 - p) * q)


LOSSES = {
    'Fuzzy loss (CNF)': np.vectorize(_pr_xor_cnf),
    'Fuzzy loss (DNF)': np.vectorize(_pr_xor_dnf),
    'SL': np.vectorize(_sl_xor)
}

mesh = np.mgrid[0:(N_TICKS + 1), 0:(N_TICKS + 1)]
x, y = mesh[0] * 1 / N_TICKS, mesh[1] * 1 / N_TICKS

fig, axes = plt.subplots(1, 3, figsize=(16, 3), subplot_kw={'projection': '3d'})
for i, (label, loss) in enumerate(sorted(LOSSES.items())):
    axes[i].plot_wireframe(x, y, loss(x, y), linewidth=2, label=label)
    axes[i].view_init(28, 120)
    axes[i].legend(loc='upper right', fontsize=12, shadow=False)
fig.savefig('xor-sl-vs-pr.png', bbox_inches='tight', pad_inches=0.2)

